Jacquet--Rallis transfer for GL(2)

We study archimedean smooth transfer for the Jacquet--Rallis relative trace formula comparison, in particular, identities between orbital integrals on GL(n) and its unitary forms. We work with Lie algebras and a (g,K)-module setting. Our main result states that for n=2, meaning GL(2) acting on gl(3), every polynomial type Schwartz function has a transfer to the unitary side and vice versa. Our proof relies on the Weil representation and the study of invariant differential operators. It also suggests certain structural properties of the (g,K)-modules in question which we formulate as conjectures.

==> anc/analyticity_proof.py <==
from sage.all import QQ, matrix
from sage.algebras.weyl_algebra import DifferentialWeylAlgebra, PolynomialRing

from itertools import combinations_with_replacement

################################ §1 Coordinates ##########################################
#
# We work with natural coordinates on sl_2(R) x R^2 x R_2
#
# (y11  y12 v1)
# (y21 -y11 v2)
# (w1   w2    )
#
# The following is the corresponding Weyl algebra

Wy = DifferentialWeylAlgebra(QQ, names=('y11', 'y12', 'y21', 'v1', 'v2', 'w1', 'w2'))
Ry = Wy.polynomial_ring()

y_vars = Ry.gens()
y_pars = Wy.differentials()

y11, y12, y21, v1, v2, w1, w2 = y_vars
dy11, dy12, dy21, dv1, dv2, dw1, dw2 = y_pars

# GL_2(R) acts on gl_3(R) by conjugation
#
# Let X \in gl_2(R) and Φ a smooth function on gl_3(R)
#
# Our convention is (X.Φ)(Y) = (d/dt)Φ(exp(-tX).Y) at t = 0
#
# For the standard basis E11, E12, E21, E22 of gl_2(R) this gives

E11 = -y12*dy12 - v1*dv1 + y21*dy21 + w1*dw1
E22 = -y21*dy21 - v2*dv2 + y12*dy12 + w2*dw2
E12 = -y21*dy11 + 2*y11*dy12 - v2*dv1 + w1*dw2
E21 =  y12*dy11 - 2*y11*dy21 - v1*dv2 + w2*dw1

# The following defines the subring of invariant functions and its Weyl algebra

Wabc = DifferentialWeylAlgebra(QQ, names=('a', 'b', 'c'))
Rabc = Wabc.polynomial_ring()

abc_vars = Rabc.gens()
abc_pars = Wabc.differentials()

a, b, c = abc_vars
da, db, dc = abc_pars

rho = {a : -y11**2 - y12*y21, b : v1*w1 + v2*w2, c : w1*(y11*v1 + y12*v2) + w2*(y21*v1 - y11*v2)}

############################# §2 Invariant differentials #################################
#
# Recall that sl_2(R) x R^2 x R_2 \subset gl_3(R)
#
# φ = exp(tr(Y Y^t)/2) is our Gaussian where Y \in gl_3(R)
#
# This convention differs from the one in the paper by scaling all variables by 2\sqrt{π} which does not affect the proof of analyticity of Orb(-, (y12 - y21).φ)
#
# The advantage of the scaling is that there will be no powers of π in the ensuing formulas which makes them much more readable

def apply_to_Gaussian(D, f):
    """
    D is a differential operator on sl_2(R) x R^2 x R_2
    f is a polynomial on sl_2(R) x R^2 x R_2

    result is the polynomial g such that D(f.φ) = g.φ
    """
    res = Wy.zero()
    for (v, p), coeff in D.monomial_coefficients().items():
        res += coeff * y11**v[0] * y12**v[1] * y21**v[2] * v1**v[3] * v2**v[4] * w1**v[5] * w2**v[6] * (dy11 - 2*y11)**p[0] * (dy12 - y12)**p[1] * (dy21 - y21)**p[2] * (dv1 - v1)**p[3] * (dv2 - v2)**p[4] * (dw1 - w1)**p[5] * (dw2 - w2)**p[6]
    return res.diff(f)

print()
print('We define four tuples of the form (D, f11, f12, f21, f22, D_abc) where\n\n - D is a GL_2-invariant differential operator on sl_2(R) x R^2 x R_2\n - fij is a polynomial function on sl_2(R) x R^2 x R_2\n - D((y12 - y21).φ) + E11(f11.φ) + E12(f12.φ) + E21(f21.φ) + E22(f22.φ) = 0\n - D_abc is the restriction of D to C[a, b, c]\n\n --> In particular, D_abc annihilates Orb(-, (y12 - y21).φ)')

D = 4*dy12*dy21 + dy11**2 - 4*y12*y21 - 4*y11**2 - 2
order_D = 2
f11 = 0
f12 = 0
f21 = 0
f22 = 0
D_abc = b**2*dc**2 - 4*c*da*dc - 4*a*da**2 - 6*da + 4*a - 2
tup1 = (D, f11, f12, f21, f22, D_abc, order_D)

D = -dv2*dw2 - dv1*dw1 + v2*w2 + v1*w1
order_D = 2
f11 = 0
f12 = 0
f21 = 0
f22 = 0
D_abc = a*b*dc**2 - 2*c*db*dc - b*db**2 - 2*db + b
tup2 = (D, f11, f12, f21, f22, D_abc, order_D)

D = -2*y21*v1*dv2**2*dw2 + 2*y11*v2*dv2**2*dw2 - 2*y12*v2*dv1*dv2*dw2 - 2*y11*v1*dv1*dv2*dw2 - 2*y21*v1*dv1*dv2*dw1 + 2*y11*v2*dv1*dv2*dw1 - 2*y12*v2*dv1**2*dw1 - 2*y11*v1*dv1**2*dw1 - 2*y11*y21*dy21*dv2*dw2 + 2*y21**2*dy21*dv2*dw1 - 2*y12*y21*dy21*dv1*dw2 - 4*y11**2*dy21*dv1*dw2 + 2*y11*y21*dy21*dv1*dw1 - 2*y11*y12*dy12*dv2*dw2 - 2*y12*y21*dy12*dv2*dw1 - 4*y11**2*dy12*dv2*dw1 + 2*y12**2*dy12*dv1*dw2 + 2*y11*y12*dy12*dv1*dw1 + 2*y12*y21*dy11*dv2*dw2 + 2*y11*y21*dy11*dv2*dw1 + 2*y11*y12*dy11*dv1*dw2 - 2*y12*y21*dy11*dv1*dw1 - 4*y11*dv2*dw2 + 4*y21*dv2*dw1 + 4*y12*dv1*dw2 + 4*y11*dv1*dw1 - 2*v2**2*w2*dy21*dv1 - 2*v1*v2*w1*dy21*dv1 + 2*y21*v2*w1*dy21**2 - 2*v1*v2*w2*dy12*dv2 - 2*v1**2*w1*dy12*dv2 - 2*y21*v1*w2*dy12*dy21 - 2*y12*v2*w1*dy12*dy21 + 4*y11*v2*w2*dy12*dy21 - 4*y11*v1*w1*dy12*dy21 + 2*y12*v1*w2*dy12**2 + v2**2*w2*dy11*dv2 + v1*v2*w1*dy11*dv2 - v1*v2*w2*dy11*dv1 - v1**2*w1*dy11*dv1 - y21*v2*w2*dy11*dy21 + y21*v1*w1*dy11*dy21 + 2*y11*v2*w1*dy11*dy21 - y12*v2*w2*dy11*dy12 + y12*v1*w1*dy11*dy12 + 2*y11*v1*w2*dy11*dy12 - y21*v1*w2*dy11**2 - y12*v2*w1*dy11**2 + 2*y21*v1*w2 + 2*y12*v2*w1 - 2*y11*v2*w2 + 2*y11*v1*w1

order_D = 3

f11 = 0
f12 = 0
f21 = 0
f22 = 0
D_abc = 2*a*c**2*dc**3 + 6*a*b*c*db*dc**2 + 4*a*b**2*db**2*dc - 2*c**2*db**2*dc - 2*b*c*db**3 - b**2*c*dc**2 + 6*a*c*dc**2 - b**3*db*dc + 8*a*b*db*dc - 2*c*db**2 + 2*c**2*da*dc + 2*b*c*da*db - 3*b**2*dc + 4*c*da + 2*c
tup3 = (D, f11, f12, f21, f22, D_abc, order_D)

D = 2*y12*y21*v2*dv2**2*dw2 + 2*y11*y21*v1*dv2**2*dw2 - 2*y21**2*v1*dv2**2*dw1 + 2*y11*y21*v2*dv2**2*dw1 + 4*y11*y12*v2*dv1*dv2*dw2 + 4*y11**2*v1*dv1*dv2*dw2 - 4*y11*y21*v1*dv1*dv2*dw1 + 4*y11**2*v2*dv1*dv2*dw1 - 2*y12**2*v2*dv1**2*dw2 - 2*y11*y12*v1*dv1**2*dw2 + 2*y12*y21*v1*dv1**2*dw1 - 2*y11*y12*v2*dv1**2*dw1 + 2*v2**2*w1*dy21**2*dv1 - 2*v2**2*w2*dy12*dy21*dv2 - 2*v1**2*w1*dy12*dy21*dv1 + 2*v1**2*w2*dy12**2*dv2 - v2**2*w1*dy11*dy21*dv2 - v2**2*w2*dy11*dy21*dv1 + 2*v1*v2*w1*dy11*dy21*dv1 - 2*v1*v2*w2*dy11*dy12*dv2 + v1**2*w1*dy11*dy12*dv2 + v1**2*w2*dy11*dy12*dv1 - v1*v2*w1*dy11**2*dv2 - v1*v2*w2*dy11**2*dv1 + 4*y12*y21*dv2*dw2 + 4*y11**2*dv2*dw2 + 4*y12*y21*dv1*dw1 + 4*y11**2*dv1*dw1 - 4*v2*w2*dy12*dy21 - 4*v1*w1*dy12*dy21 - v2*w2*dy11**2 - v1*w1*dy11**2 + 2*v2**2*w2*dv2 + 2*v1*v2*w1*dv2 + 2*v1*v2*w2*dv1 + 2*v1**2*w1*dv1 - 4*y21*v1*w1*dy21 + 4*y11*v2*w1*dy21 - 4*y12*v2*w2*dy12 - 4*y11*v1*w2*dy12 + 2*y21*v1*w2*dy11 - 2*y12*v2*w1*dy11 - 2*y11*v2*w2*dy11 - 2*y11*v1*w1*dy11 + 2*v2*w2 + 2*v1*w1

order_D = 3

f11 = -2*y12*v2*w2 - 2*y11*v1*w2
f12 = 2*y12*v2*w1 + 2*y11*v1*w1
f21 = -2*y21*v1*w2 + 2*y11*v2*w2
f22 = 2*y21*v1*w1 - 2*y11*v2*w1
D_abc = -2*a**2*b**2*db*dc**2 - 2*a*c**2*db*dc**2 - 2*a*b**2*db**3 - 2*c**2*db**3 + a*b**3*da*dc**2 + b*c**2*da*dc**2 + 2*a*b**2*da**2*db + 2*c**2*da**2*db - 8*a*c*db*dc - 8*a*b*db**2 + 4*b*c*da*dc + 2*b**2*da*db + 4*a*b*da**2 + 2*b**2*db - 8*a*db - 4*a*b*da + 6*b*da + 2*b
tup4 = (D, f11, f12, f21, f22, D_abc, order_D)

print()
print('We first double-check the claimed properties for each (D, f11, f12, f21, f22, D_abc)\n')
print('---------------------------------------------------------------------------------------------\n')

for tup in [tup1, tup2, tup3, tup4]:
    D, f11, f12, f21, f22, D_abc, order_D = tup
    print('D is GL_2-invariant because its commutators with E11, E12, E21 and E22 all vanish:')
    print()
    print('[D, E11] =', D*E11 - E11*D)
    print('[D, E12] =', D*E12 - E12*D)
    print('[D, E21] =', D*E21 - E21*D)
    print('[D, E22] =', D*E22 - E22*D)
    print()
    print('D_abc is the restriction of D to C[a, b, c] because for each monomial V in C[a, b, c] of degree <= order(D), the difference ρ(D(V)) - D_abc(ρ(V)) is 0:')
    print()
    monomials = [Rabc.one(), a, b, c, a**2, b**2, c**2, a*b, a*c, b*c, a**3, b**3, c**3, a**2*b, a**2*c, a*b**2, b**2*c, a*c**2, b*c**2, a*b*c]
    for V in monomials:
        print(D_abc.diff(V).subs(rho) - D.diff(V.subs(rho)), end = ' ', flush = True)
    print()
    print()
    print('D annihilates Orb(-, (y12 - y21).φ) because of the following vanishing:')
    print()
    result = apply_to_Gaussian(D, (y12 - y21)) + apply_to_Gaussian(E11, f11) + apply_to_Gaussian(E12, f12) + apply_to_Gaussian(E21, f21) + apply_to_Gaussian(E22, f22)
    print('D((y12 - y21).φ) + E11(f11.φ) + E12(f12.φ) + E21(f21.φ) + E22(f22.φ) =', result)
    print('\n---------------------------------------------------------------------------------------------\n')

print('We print the operators D_abc:')
print()
print('(1)', tup1[-2])
print()
print('(2)', tup2[-2])
print()
print('(3)', tup3[-2])
print()
print('(4)', tup4[-2])
print('\n---------------------------------------------------------------------------------------------\n')

############################# §3 Proof of analyticity #################################

print('We are only interested in the principal symbols of these, meaning the top degree terms in da, db, dc. These are')

# It is trivial to do this by hand. We use use the following function only for convenience

def build_monomial(W, exp):
    var = W.gens()
    res = W.one()
    for v, e in zip(var, exp[0] + exp[1]):
        if e > 0:
            res = res * v**e
    return res

def get_princ_symbol(W, D):
    if D == 0:
        return W.zero()

    order = max(sum(dy_degs) for _, dy_degs in D.monomial_coefficients().keys())

    res = W.zero()
    for exp, coeff in D.monomial_coefficients().items():
        if sum(exp[1]) == order:
            res += coeff * build_monomial(W, exp)
    return res

print()
print('σ_1 =', get_princ_symbol(Wabc, tup1[-2]))
print()
print('σ_2 =', get_princ_symbol(Wabc, tup2[-2]))
print()
print('σ_3 =', get_princ_symbol(Wabc, tup3[-2]))
print()
print('σ_4 =', get_princ_symbol(Wabc, tup4[-2]))
print('\n---------------------------------------------------------------------------------------------')

proof = """
We can now prove that Orb(-, (y12 - y21).φ) is analytic on the domain {Δ > 0, a nonzero, c nonzero}. For this we view σ_1, ..., σ_4 as polynomials in the six variables a, b, c, da, db, dc. We need to check that for all a, b, c of the domain, every real solution da, db, dc of

σ_1(a, b, c, da, db, dc) = 0
σ_2(a, b, c, da, db, dc) = 0
σ_3(a, b, c, da, db, dc) = 0
σ_4(a, b, c, da, db, dc) = 0

is either the trivial solution da = db = dc = 0, or satisfies da*db*dc nonzero.

Proof. Assume that σ_1 = ... = σ_4 = 0 and dc = 0. Then σ_2 = 0 implies that da = 0 because a is nonzero. Substituting da = dc = 0 in σ_4 = 0 gives -2*Δ db^3 = 0. Since Δ is nonzero, this implies db = 0 and hence that (da, db, dc) is the trivial solution.

Assume that σ_1 = ... = σ_4 = 0 and that dc is nonzero. First assume that b = 0. Substituting b = 0 in σ_1 = 0 gives 2*c*db*dc = 0. Since c is nonzero, this implies db = 0. Substituting db = 0 in σ_3 = 0 gives 2*a*c^2*dc^3 = 0, which implies dc = 0 in contradiction to our assumptions.

Finally, assume that σ_1 = ... = σ_4 = 0 and that both dc and b are nonzero. If da or db were 0, then σ_1 = 0 or σ_2 = 0 would imply that dc = 0, in contradiction to assumptions.

In summary, we have shown that every nontrivial solution satisfies da*db*dc nonzero. Q.E.D.
"""

#print(proof)

print()
print()

R = PolynomialRing(QQ, names = ('a', 'b', 'c', 'A', 'aA', 'B', 'bB', 'C', 'δ', 'Δ', 'ε', 'μ'))
a, b, c, A, aA, B, bB, C, δ, Δ, ε, μ = R.gens()

linrels = dict()
linrels[bB] = (-c + ε*δ)*C
linrels[aA] = QQ((1,2))*(-c + μ*δ)*C

σ_3 = 2*a*c**2*C**3 + 6*a*b*c*B*C**2 + 4*a*b**2*B**2*C - 2*c**2*B**2*C - 2*b*c*B**3
bbσ_3 = 2*a*b**2*c**2*C**3 + 6*a*b**2*c*bB*C**2 + 4*a*b**2*bB**2*C - 2*c**2*bB**2*C - 2*c*bB**3
bbσ_3_coeff           = 4*a*b**2*Δ - 2*c*Δ*δ*ε - 2*a*b**2*c*δ*ε + 4*c**2*Δ - 2*c**3*δ*ε
                       #4*a*b**2*Δ + 4*c**2*Δ - 2*c*Δ*δ*ε - 2*a*b**2*c*δ*ε - 2*c**3*δ*ε
bbσ_3_coff_simplified = 4*Δ*δ*(δ - c*ε)

print(b**2*σ_3 - bbσ_3.subs({bB:b*B}))
print(bbσ_3.subs(linrels) - C**3*bbσ_3_coeff.subs({Δ:δ**2}))


